Improved Sample Complexity Analysis For First Order Bilevel Reinforcement Learning

Bilevel reinforcement learning optimizes an upper-level objective through the policy response to a lower-level reinforcement learning problem. Such problems arise when learning a reward model while adapting a policy to that reward. However, a gap remains between sample-complexity guarantees and practical actor--critic training. Tabular analyses restrict applicability to finite spaces, while continuous-state analyses often impose a uniform Polyak--\L{}ojasiewicz (PL) condition. We show that this condition need not hold even for smooth positive policies with exactly representable values. We develop a single-loop, fully first-order method for continuous states and finite actions with specified multilayer neural actors and a persistently trained nonlinear critic built from fixed features. Under explicit initialization, regularity, feature-excitation, and value-realizability conditions, fixed reference-KL regularization yields local curvature, and we prove containment of the coupled iterates. Shared trajectories control sampling noise, while paired critic analysis controls normalized critic-error differences as the response perturbation shrinks. A joint descent and tracking argument establishes an improved $\widetilde{\mathcal O}(\varepsilon^{-2})$ sample complexity for $O(\varepsilon)$ expected squared gradient norm of the upper objective induced by the selected regularized policy response, including critic training.

==> examples/concrete_critic/verify_example.py <==
"""Deterministic quadrature for the concrete continuous-state example.

Python 3, NumPy, SciPy, and Matplotlib are required. Run this script from
any directory; results are written beside it. This evaluates the exact
population upper objective at the analytic lower response. It does not
run the manuscript's stochastic training algorithm.
"""
from pathlib import Path
import csv
import json

import numpy as np
from scipy.optimize import brentq
from scipy.special import expit, roots_legendre


ROOT = Path(__file__).resolve().parent


def irwin_hall_four(y):
    """Density of a sum of four independent U[0,1] variables."""
    v = np.minimum(y, 4.0 - y)
    return np.where(
        (v >= 0.0) & (v <= 2.0),
        (v**3 - 4.0 * np.maximum(v - 1.0, 0.0)**3) / 6.0,
        0.0,
    )


class PopulationObjective:
    def __init__(self, tau=2.0, kappa=0.5, order=40):
        self.tau = float(tau)
        self.kappa = float(kappa)
        nodes, weights = roots_legendre(order)
        y = np.concatenate([j + (nodes + 1.0) / 2.0 for j in range(4)])
        self.weights = np.tile(weights / 2.0, 4) * irwin_hall_four(y)
        self.d = y[None, :] - (4.0 - np.arange(5.0))[:, None]
        self.teacher = expit(self.kappa * self.d)
        assert abs(self.weights.sum() - 1.0) < 2e-14

    def evaluate(self, x):
        u = np.tanh(x)
        ux = 1.0 - u*u
        p = expit(u / self.tau)
        v = p * (1.0 - p)
        w = np.array([v*v, 2*v-4*v*v, 1-4*v+6*v*v, 2*v-4*v*v, v*v])
        wp = (1.0 - 2.0*p) * np.array(
            [2*v, 2-8*v, -4+12*v, 2-8*v, 2*v]
        )
        ell = np.logaddexp(0.0, u*self.d) - u*self.d*self.teacher
        integrals = ell @ self.weights
        direct_integrals = (
            (expit(u*self.d) - self.teacher) * self.d
        ) @ self.weights
        phi = float(w @ integrals)
        direct = float(ux * (w @ direct_integrals))
        chain = float(ux * v / self.tau * (wp @ integrals))
        return dict(
            x=float(x), u=float(u), phi=phi,
            direct=direct, chain=chain, derivative=direct+chain,
            ratio=(abs(chain/direct) if abs(direct) > 1e-15 else None),
        )

    def stationary_point(self):
        x_teacher = np.arctanh(self.kappa)
        return brentq(
            lambda x: self.evaluate(x)["derivative"],
            0.0, x_teacher, xtol=5e-15, rtol=1e-14,
        )


def population_by_tensor_quadrature(x, tau=2.0, kappa=0.5, order=14):
    """Independent 4D calculation of Phi and the on-policy score term."""
    nodes, weights = roots_legendre(order)
    r = (nodes + 1.0) / 2.0
    weights = weights / 2.0
    rr = np.stack(np.meshgrid(r, r, r, r, indexing="ij"), axis=-1).reshape(-1, 4)
    ww = np.prod(
        np.stack(np.meshgrid(weights, weights, weights, weights, indexing="ij"),
                 axis=-1), axis=-1
    ).reshape(-1)
    u = np.tanh(x)
    ux = 1.0-u*u
    p = expit(u/tau)
    t = 2.0*p-1.0
    total = np.zeros(3)
    for mask in range(16):
        eps = np.array([1 if mask & (1 << j) else -1 for j in range(4)])
        count = int(np.sum(eps == 1))
        mass = p**count * (1-p)**(4-count)
        d = rr @ (eps * np.array([1, 1, -1, -1]))
        ell = np.logaddexp(0.0, u*d)-u*d*expit(kappa*d)
        direct = ux*(expit(u*d)-expit(kappa*d))*d
        chain_score = ux/(2*tau)*(eps.sum()-4*t)
        total += mass*np.array([ww @ ell, ww @ direct, chain_score*(ww @ ell)])
    return total


def value_coefficients(x, alpha, n=1, tau=2.0, gamma=0.5):
    """Solve the exact five-feature Bellman system for an arbitrary actor."""
    alpha = np.asarray(alpha, dtype=float)
    h = np.sqrt(n)*np.tanh(alpha/(2*np.sqrt(n)))
    cells = [(i,a) for i in (-1,1) for a in (-1,1)]
    matrix = np.zeros((5,5))
    for j, i in enumerate((-1,1)):
        v = np.array([0.5+i*k*a/8.0 for k,a in cells] + [i/(4*np.sqrt(12.0))])
        m = np.array(
            [float(k == i)*np.exp(a*h[j])/(2*np.cosh(h[j])) for k,a in cells]
            + [0.0]
        )
        matrix += np.outer(v,m)
    u = np.tanh(x)
    q = np.array([
        -u*i*a/2 + tau*(a*h[j]-np.log(np.cosh(h[j])))
        for j,i in enumerate((-1,1)) for a in (-1,1)
    ] + [-u/np.sqrt(12.0)])
    coefficients = np.linalg.solve(np.eye(5)-gamma*matrix, q)
    return coefficients, matrix, q


def main():
    objective = PopulationObjective()
    stationary = objective.stationary_point()
    x_teacher = float(np.arctanh(objective.kappa))
    sample_x = [0.0, 0.25, 0.5, stationary, x_teacher, 0.75, 1.0]
    table = [objective.evaluate(x) for x in sample_x]
    grid = [objective.evaluate(x) for x in np.linspace(-0.25, 1.25, 301)]
    with (ROOT/"upper_objective_grid.csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(grid[0]))
        writer.writeheader()
        writer.writerows(grid)

    comparisons = {}
    for order in (12, 24, 48):
        candidate = PopulationObjective(order=order)
        xs = [0.0, 0.25, stationary, x_teacher, 1.0]
        discrepancies = []
        for x in xs:
            a, b = candidate.evaluate(x), objective.evaluate(x)
            discrepancies += [abs(a[k]-b[k]) for k in ("phi","direct","chain")]
        comparisons[str(order)] = dict(
            max_absolute_difference=max(discrepancies),
            stationary_point=candidate.stationary_point(),
        )

    tensor = population_by_tensor_quadrature(stationary)
    reference = objective.evaluate(stationary)
    tensor_error = float(np.max(np.abs(
        tensor - [reference["phi"],reference["direct"],reference["chain"]]
    )))
    step = 1e-4
    finite_difference = (
        -objective.evaluate(stationary+2*step)["phi"]
        +8*objective.evaluate(stationary+step)["phi"]
        -8*objective.evaluate(stationary-step)["phi"]
        +objective.evaluate(stationary-2*step)["phi"]
    )/(12*step)
    x = 0.7
    u = np.tanh(x)
    response = 2*np.arctanh(np.array([-1,1])*u/4)
    coeff, matrix, q = value_coefficients(x, response)
    explicit = np.array(
        [-4*np.log(np.cosh(u/4))]*4 + [-u/np.sqrt(12.0)]
    )
    bellman_residual = float(np.max(np.abs((np.eye(5)-0.5*matrix)@coeff-q)))
    explicit_error = float(np.max(np.abs(coeff-explicit)))
    assert tensor_error < 2e-12
    assert abs(finite_difference) < 2e-10
    assert explicit_error < 2e-14

    tau_comparison = []
    for tau in (2.0, 4.0, 10.0, 100.0):
        f = PopulationObjective(tau=tau)
        root = f.stationary_point()
        tau_comparison.append(dict(tau=tau, **f.evaluate(root)))
    summary = dict(
        gamma=0.5, kappa=0.5, tau=2.0, actor_n=1, trajectory_length=2,
        x_teacher=x_teacher, stationary=reference, table=table,
        quadrature_comparison=comparisons,
        independent_tensor_max_absolute_error=tensor_error,
        derivative_at_stationary_by_five_point_difference=finite_difference,
        bellman_residual=bellman_residual,
        explicit_value_coefficient_error=explicit_error,
        tau_comparison=tau_comparison,
        interpretation="Population quadrature; no stochastic training run.",
    )
    (ROOT/"numerical_summary.json").write_text(json.dumps(summary, indent=2)+"\n")

    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({
        "font.size":12, "axes.spines.top":False, "axes.spines.right":False,
        "pdf.fonttype":42, "ps.fonttype":42,
    })
    fig, axes = plt.subplots(1,3,figsize=(9.0,3.6),layout="constrained")
    xx = np.array([row["x"] for row in grid])
    colors = dict(phi="#153f67", derivative="#153f67", direct="#c25835", chain="#298778")
    axes[0].plot(xx,[r["phi"] for r in grid],color=colors["phi"],lw=2)
    axes[0].scatter([stationary],[reference["phi"]],color=colors["phi"],s=24,zorder=3)
    axes[0].set(title="Population upper\nobjective",xlabel=r"$x$",ylabel=r"$\Phi_\tau(x)$")
    axes[0].set_xticks([0.0,0.5,1.0])
    for key,label in (("derivative",r"$\Phi_\tau'$"),("direct",r"$f_x$"),("chain","Response term")):
        axes[1].plot(xx,[r[key] for r in grid],label=label,color=colors[key],lw=1.8)
    axes[1].axhline(0,color="#888888",lw=0.7)
    axes[1].set(title="Gradient\ndecomposition",xlabel=r"$x$",ylabel="Derivative")
    axes[1].set_xticks([0.0,0.5,1.0])
    axes[1].legend(frameon=True,facecolor="white",edgecolor="none",
                   framealpha=1.0,fontsize=10,loc="lower right")
    local_x = np.linspace(stationary-0.008,x_teacher+0.008,180)
    local_rows = [objective.evaluate(x) for x in local_x]
    for key,label in (("derivative",r"$\Phi_\tau'$"),("direct",r"$f_x$"),("chain","Response term")):
        axes[2].plot(local_x,[1000*r[key] for r in local_rows],
                     color=colors[key],lw=1.8,label=label)
    axes[2].axhline(0,color="#888888",lw=0.7)
    axes[2].set(title="Cancellation near\nthe minimum",xlabel=r"$x$",ylabel=r"Derivative $\times 10^3$")
    axes[2].set_xticks([0.535,0.545,0.555])
    for ax in axes:
        ax.axvline(stationary,color="#153f67",ls="--",lw=0.9)
        ax.axvline(x_teacher,color="#777777",ls=":",lw=0.9)
        ax.grid(alpha=0.16)
    fig.savefig(ROOT/"concrete_critic_diagnostics.pdf")
    fig.savefig(ROOT/"concrete_critic_diagnostics.png",dpi=180)
    plt.close(fig)
    print(json.dumps(summary,indent=2))


if __name__ == "__main__":
    main()

